Off-shell form factor: factorization is violated

We study the Sudakov form factor on the Coulomb branch of N=4 sYM, which endows only external states with masses, and implies that the former is off-shell in the traditional sense. Our consideration is performed at three-loop order in the near mass-shell limit. We use a combination of tools to perform required calculations centered around the Method of Regions as the main go-to formalism for the asymptotic expansion of emerging parametric Feynman integrals. Explicit separation of quantum loops in terms of hard, collinear, and ultrasoft modes allows us to explore the factorization properties of this infrared-sensitive quantity. While the hard region is cleanly separated from the rest, the ultrasoft-collinear modes remain intertwined. We exhibit effects of factorization violation explicitly in the momentum space making use of the infrared power counting.

==> anc/propagators.m <==
(* ::Package:: *)

Propagators[1]={-k1^2,-k2^2,-k3^2,-(k3-p1)^2,-(k3+p2)^2,-(k1+k2+k3-p1)^2,-(k1+k2+k3+p2)^2,-(k2+k3-p1)^2,-(k2+k3+p2)^2};

Propagators[2]={-k1^2,-k2^2,-(k1-k2-k3)^2,-k3^2,-(-k2-k3+p1)^2,-(k2+k3+p2)^2,-(k1-k2-k3+p1)^2,-(k1-k2)^2,-(k3+p2)^2,-(k2+k3)^2};

Propagators[3]={-k1^2,-k2^2,-k3^2,-(k3-p1)^2,-(k3+p2)^2,-(k1+k2+k3-p1)^2,-(k1+k2+k3+p2)^2,-(k2+k3-p1)^2,-(k1+k3+p2)^2,-(k1+k2)^2};

Propagators[4]={-k1^2,-k2^2,-k3^2,-(k3-p1)^2,-(k2+p2)^2,-(k1+k2+k3-p1)^2,-(k1+k2+k3+p2)^2,-(k2+k3-p1)^2,-(k2+k3+p2)^2,-(k2+k3)^2};

Propagators[56]={-k1^2,-k2^2,-k3^2,-(k3-p1)^2,-(k2+p2)^2,-(k1+k2+k3-p1)^2,-(k1+k2+k3+p2)^2,-(k2+k3-p1)^2,-(k1+k2+p2)^2,-(k1+k2)^2-(k3-p1-p2)^2};

Propagators[7]={-(-k1-k3+p1)^2,-(p1-k3)^2,-k3^2,-(k3+p2)^2,-(k2+k3+p2)^2,-k1^2,-(k1-k2)^2,-k2^2};

Propagators[8]={-(-k1-k3+p1)^2,-(p1-k1)^2,-k1^2,-k2^2,-(k2+p2)^2,-(k2+k3+p2)^2,-k3^2,-(k1-k2)^2};


==> anc/readme.txt <==
This file describes the Mathematica scripts attached to the arXiv submission:

Propagators for three-loop graphs (Fig. 1, T31-T38) are given in propagators.m
Region vectors with corresponding scalings in the small variable t are presented in regions.m and scalings.m, respectively.
Explicit analytical results for the epsilon-expansion for individual regions for all contributing graphs are in resAn1.m - resAn8.m.
NB. Only the sum of the two graphs 5 and 6 is shown.



==> anc/regions.m <==
regions[1] = {{0, 0, 0, 1, 0, 1, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {1, 1, 0, 1, 0, 1, 1, 1, 1, 0}, {1, 0, 0, 1, 0, 1, 1, 1, 0, 0}, 
    {1, 1, 0, 1, 1, 1, 2, 1, 2, 0}, {1, 0, 0, 1, 1, 1, 2, 1, 1, 0}, 
    {2, 2, 0, 1, 1, 2, 2, 2, 2, 0}, {1, 1, 0, 0, 1, 1, 1, 1, 1, 0}, 
    {1, 0, 0, 0, 1, 1, 1, 0, 1, 0}, {0, 0, 0, 1, 1, 1, 1, 1, 1, 0}, 
    {2, 1, 0, 1, 1, 2, 2, 1, 2, 0}, {0, 0, 0, 0, 1, 0, 1, 0, 1, 0}, 
    {2, 1, 0, 1, 1, 2, 2, 2, 1, 0}, {1, 1, 0, 1, 1, 2, 1, 2, 1, 0}, 
    {2, 0, 0, 1, 1, 2, 2, 1, 1, 0}, {1, 0, 0, 1, 1, 2, 1, 1, 1, 0}}
 
regions[2] = {{0, 0, 0, 0, 0, 1, 0, 0, 1, 0}, {1, 1, 1, 0, 1, 2, 1, 1, 1, 0}, 
    {0, 0, 0, 0, 1, 1, 1, 0, 1, 0}, {1, 1, 0, 0, 1, 1, 1, 0, 0, 0}, 
    {0, 0, 0, 0, 1, 0, 1, 0, 0, 0}, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1, 1, 0, 1, 1, 1, 0, 1, 1, 0}, 
    {1, 1, 0, 0, 1, 2, 1, 0, 1, 0}, {2, 2, 0, 1, 2, 2, 1, 1, 1, 0}, 
    {1, 1, 0, 0, 1, 1, 0, 0, 1, 0}, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0}, 
    {1, 1, 0, 1, 2, 1, 1, 1, 1, 0}, {2, 2, 0, 0, 2, 2, 1, 0, 1, 0}, 
    {1, 1, 0, 0, 2, 1, 1, 0, 1, 0}, {2, 2, 1, 0, 2, 2, 1, 1, 1, 0}}
 
regions[3] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {2, 2, 0, 1, 1, 2, 2, 2, 2, 0}, 
    {1, 2, 0, 1, 1, 2, 2, 2, 1, 0}, {1, 1, 0, 0, 1, 1, 1, 1, 1, 0}, 
    {1, 1, 0, 1, 0, 1, 1, 1, 1, 0}, {1, 1, 0, 1, 1, 1, 1, 0, 0, 0}, 
    {1, 1, 0, 1, 1, 2, 2, 1, 1, 0}, {1, 0, 0, 0, 1, 1, 0, 0, 0, 0}, 
    {0, 1, 0, 1, 0, 0, 1, 0, 0, 0}, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0}, 
    {2, 1, 0, 1, 1, 2, 2, 1, 2, 0}, {1, 0, 0, 0, 1, 1, 1, 0, 1, 0}, 
    {1, 1, 0, 1, 1, 1, 2, 0, 1, 0}, {1, 2, 0, 1, 1, 1, 2, 1, 1, 0}, 
    {2, 1, 0, 1, 1, 2, 1, 1, 1, 0}, {1, 1, 0, 1, 1, 2, 1, 1, 0, 0}}
 
regions[4] = {{1, 0, 1, 1, 0, 1, 1, 1, 1, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {1, 1, 1, 0, 0, 2, 1, 1, 1, 0}, {1, 1, 1, 1, 0, 2, 1, 2, 1, 0}, 
    {1, 1, 1, 0, 1, 1, 2, 1, 2, 0}, {2, 1, 1, 1, 0, 2, 2, 2, 1, 0}, 
    {2, 1, 1, 0, 1, 2, 2, 1, 2, 0}, {2, 1, 1, 0, 0, 2, 2, 1, 1, 0}, 
    {0, 1, 0, 0, 0, 1, 0, 1, 0, 0}, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0}, 
    {1, 0, 0, 0, 0, 1, 1, 1, 1, 0}, {0, 0, 1, 0, 0, 0, 1, 0, 1, 0}, 
    {1, 0, 1, 0, 0, 1, 1, 0, 1, 0}, {0, 1, 1, 0, 0, 1, 1, 1, 1, 0}, 
    {1, 1, 1, 0, 0, 1, 2, 1, 1, 0}, {1, 1, 0, 0, 1, 1, 1, 1, 1, 0}}
 
regions[7] = {{0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 1, 0, 0, 0}, 
    {1, 0, 0, 1, 1, 1, 1, 1}, {1, 1, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 1, 1, 0, 1, 1}, {1, 1, 0, 1, 1, 1, 2, 1}, 
    {1, 1, 0, 0, 1, 1, 1, 1}, {2, 1, 0, 1, 1, 2, 2, 1}, 
    {1, 1, 0, 1, 2, 1, 2, 2}, {2, 1, 0, 1, 2, 2, 2, 2}, 
    {1, 1, 0, 1, 1, 1, 1, 0}, {1, 1, 0, 1, 2, 1, 1, 1}, 
    {1, 1, 0, 0, 0, 1, 1, 0}, {1, 1, 0, 1, 1, 0, 0, 0}, 
    {1, 1, 0, 1, 1, 0, 1, 1}, {2, 1, 0, 1, 1, 1, 1, 1}}
 
regions[8] = {{0, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 1, 1, 1, 1, 1}, 
    {1, 0, 0, 0, 1, 1, 1, 0}, {0, 0, 0, 0, 1, 1, 0, 0}, 
    {0, 0, 0, 1, 1, 1, 0, 1}, {1, 1, 0, 1, 1, 2, 1, 1}, 
    {1, 1, 1, 0, 0, 1, 1, 1}, {2, 1, 0, 1, 1, 2, 2, 1}, 
    {2, 1, 1, 0, 1, 1, 1, 1}, {1, 1, 0, 1, 0, 0, 0, 1}, 
    {2, 1, 0, 0, 1, 1, 1, 0}, {1, 0, 0, 0, 0, 0, 0, 1}, 
    {1, 1, 0, 0, 0, 1, 1, 0}, {0, 0, 0, 0, 0, 1, 0, 1}, 
    {1, 1, 1, 0, 0, 0, 0, 1}, {1, 1, 0, 0, 0, 0, 0, 0}, 
    {2, 1, 1, 0, 1, 2, 2, 1}, {0, 0, 0, 1, 0, 0, 0, 1}, 
    {1, 1, 0, 0, 1, 1, 0, 0}, {0, 0, 1, 0, 1, 1, 0, 1}, 
    {1, 1, 1, 0, 1, 1, 0, 1}, {1, 0, 1, 0, 1, 1, 1, 1}, 
    {1, 1, 0, 1, 0, 1, 1, 1}, {0, 0, 1, 1, 1, 1, 0, 2}, 
    {1, 1, 0, 0, 1, 2, 1, 0}, {1, 1, 1, 1, 0, 1, 1, 2}, 
    {1, 1, 1, 1, 0, 0, 0, 2}, {0, 0, 1, 0, 0, 0, 0, 1}, 
    {0, 0, 1, 1, 0, 0, 0, 2}, {2, 1, 0, 1, 1, 1, 1, 1}, 
    {1, 1, 1, 0, 1, 2, 1, 1}, {2, 1, 0, 0, 1, 2, 2, 0}, 
    {1, 1, 0, 1, 1, 1, 0, 1}, {1, 1, 1, 1, 1, 1, 0, 2}, 
    {1, 0, 1, 1, 1, 1, 1, 2}, {1, 0, 0, 0, 0, 1, 1, 1}}
 
regions[56] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 1, 0, 0, 
     0}, {0, 0, 1, 1, 1, 1, 2, 1, 1, 0}, {2, 0, 1, 1, 1, 2, 2, 1, 2, 0}, 
    {1, 0, 1, 0, 1, 1, 2, 0, 1, 0}, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0}, 
    {1, 0, 1, 1, 1, 1, 2, 1, 2, 0}, {1, 0, 1, 1, 0, 1, 1, 1, 1, 0}, 
    {1, 0, 1, 0, 0, 1, 1, 0, 1, 0}, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0}, 
    {0, 0, 0, 0, 1, 0, 1, 0, 1, 0}, {0, 0, 0, 1, 1, 1, 1, 1, 1, 0}, 
    {1, 0, 0, 0, 0, 1, 1, 1, 1, 0}, {0, 0, 1, 0, 1, 0, 2, 0, 1, 0}, 
    {2, 0, 1, 0, 1, 2, 1, 0, 1, 0}, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0}, 
    {2, 0, 1, 0, 1, 2, 2, 0, 2, 0}, {1, 0, 0, 0, 1, 1, 1, 0, 1, 0}, 
    {2, 1, 1, 0, 1, 2, 2, 1, 2, 0}, {1, 0, 1, 0, 1, 1, 1, 0, 0, 0}, 
    {1, 0, 0, 1, 1, 2, 0, 1, 0, 0}, {1, 1, 1, 0, 0, 2, 1, 1, 1, 0}, 
    {1, 0, 1, 1, 1, 2, 1, 1, 0, 0}, {1, 0, 0, 1, 1, 2, 1, 1, 1, 0}, 
    {1, 1, 0, 0, 1, 1, 1, 1, 1, 0}, {1, 1, 1, 1, 0, 2, 1, 2, 1, 0}, 
    {0, 0, 0, 0, 0, 1, 1, 1, 0, 0}, {1, 0, 1, 1, 1, 2, 2, 1, 1, 0}, 
    {1, 1, 0, 1, 1, 2, 1, 2, 1, 0}, {1, 1, 0, 1, 1, 2, 0, 2, 0, 0}, 
    {0, 1, 1, 1, 0, 2, 1, 2, 0, 0}, {1, 1, 1, 1, 1, 2, 1, 2, 0, 0}, 
    {2, 0, 1, 1, 1, 2, 1, 1, 1, 0}, {1, 0, 0, 0, 0, 1, 0, 1, 0, 0}, 
    {0, 1, 0, 0, 0, 1, 0, 1, 0, 0}, {1, 0, 0, 0, 1, 1, 0, 0, 0, 0}, 
    {1, 1, 1, 0, 1, 1, 2, 1, 1, 0}, {0, 0, 0, 1, 0, 1, 0, 1, 0, 0}, 
    {1, 1, 0, 0, 1, 1, 0, 1, 0, 0}, {0, 1, 0, 1, 0, 2, 0, 2, 0, 0}, 
    {2, 1, 1, 0, 1, 2, 1, 1, 1, 0}}


==> anc/resAn1.m <==
resAn1[1] = -1/36*1/ep^6 - Pi^2/(48*ep^4) - (659*Pi^4)/(17280*ep^2) - 
    (93301*Pi^6)/4354560 - (13*Zeta[3])/(36*ep^3) + (839*Zeta[3]^2)/72 + 
    ((19*Pi^2*Zeta[3])/48 - (143*Zeta[5])/20)/ep
 
resAn1[2] = 1/(36*ep^6) + (11*Pi^2)/(144*ep^4) + (497*Pi^4)/(5760*ep^2) + 
    (36331*Pi^6)/622080 + (61*Zeta[3])/(36*ep^3) + (49*Zeta[3]^2)/72 + 
    ((47*Pi^2*Zeta[3])/144 + (1469*Zeta[5])/60)/ep
 
resAn1[3] = -1/12*1/ep^6 - (7*Pi^2)/(48*ep^4) - (127*Pi^4)/(1152*ep^2) - 
    (13*Zeta[3])/(4*ep^3) + (-103561*Pi^6 + 27034560*Zeta[3]^2)/1451520 + 
    (235*Pi^2*Zeta[3] - 8148*Zeta[5])/(240*ep)
 
resAn1[4] = 1/(12*ep^6) + (13*Pi^2)/(144*ep^4) + (443*Pi^4)/(5760*ep^2) + 
    (23*Zeta[3])/(12*ep^3) + (86657*Pi^6 - 32598720*Zeta[3]^2)/1451520 + 
    (-1025*Pi^2*Zeta[3] + 18684*Zeta[5])/(720*ep)
 
resAn1[5] = 1/(12*ep^6) + Pi^2/(16*ep^4) + (29*Pi^4)/(384*ep^2) + 
    (17443*Pi^6)/207360 - Zeta[3]/(4*ep^3) - (25*Zeta[3]^2)/8 + 
    ((-17*Pi^2*Zeta[3])/48 + (149*Zeta[5])/20)/ep
 
resAn1[6] = -1/12*1/ep^6 - (13*Pi^2)/(144*ep^4) - (79*Pi^4)/(1152*ep^2) + 
    (13*Zeta[3])/(12*ep^3) + (-72209*Pi^6 - 10221120*Zeta[3]^2)/1451520 + 
    (845*Pi^2*Zeta[3] + 3636*Zeta[5])/(720*ep)
 
resAn1[7] = 1/(4*ep^6) + (13*Pi^2)/(48*ep^4) + (299*Pi^4)/(1920*ep^2) + 
    (19*Zeta[3])/(4*ep^3) + (661*Pi^6 - 514752*Zeta[3]^2)/10752 + 
    (-445*Pi^2*Zeta[3] + 7884*Zeta[5])/(240*ep)
 
resAn1[8] = -1/12*1/ep^6 - (7*Pi^2)/(48*ep^4) - (127*Pi^4)/(1152*ep^2) - 
    (13*Zeta[3])/(4*ep^3) + (-103561*Pi^6 + 27034560*Zeta[3]^2)/1451520 + 
    (235*Pi^2*Zeta[3] - 8148*Zeta[5])/(240*ep)
 
resAn1[9] = 1/(12*ep^6) + (13*Pi^2)/(144*ep^4) + (443*Pi^4)/(5760*ep^2) + 
    (23*Zeta[3])/(12*ep^3) + (86657*Pi^6 - 32598720*Zeta[3]^2)/1451520 + 
    (-1025*Pi^2*Zeta[3] + 18684*Zeta[5])/(720*ep)
 
resAn1[10] = 1/(36*ep^6) + (7*Pi^2)/(144*ep^4) + (191*Pi^4)/(3456*ep^2) - 
    (17*Zeta[3])/(36*ep^3) + (236233*Pi^6 + 17478720*Zeta[3]^2)/4354560 - 
    (7*(85*Pi^2*Zeta[3] + 276*Zeta[5]))/(720*ep)
 
resAn1[11] = -1/4*1/ep^6 - (3*Pi^2)/(16*ep^4) - (81*Pi^4)/(640*ep^2) - 
    (5*Zeta[3])/(4*ep^3) + (-40469*Pi^6 + 10100160*Zeta[3]^2)/483840 + 
    (85*Pi^2*Zeta[3] - 1788*Zeta[5])/(80*ep)
 
resAn1[12] = -1/36*1/ep^6 - Pi^2/(48*ep^4) - (659*Pi^4)/(17280*ep^2) - 
    (93301*Pi^6)/4354560 - (13*Zeta[3])/(36*ep^3) + (839*Zeta[3]^2)/72 + 
    ((19*Pi^2*Zeta[3])/48 - (143*Zeta[5])/20)/ep
 
resAn1[13] = -1/4*1/ep^6 - (3*Pi^2)/(16*ep^4) - (81*Pi^4)/(640*ep^2) - 
    (5*Zeta[3])/(4*ep^3) + (-40469*Pi^6 + 10100160*Zeta[3]^2)/483840 + 
    (85*Pi^2*Zeta[3] - 1788*Zeta[5])/(80*ep)
 
resAn1[14] = 1/(12*ep^6) + Pi^2/(16*ep^4) + (29*Pi^4)/(384*ep^2) + 
    (17443*Pi^6)/207360 - Zeta[3]/(4*ep^3) - (25*Zeta[3]^2)/8 + 
    ((-17*Pi^2*Zeta[3])/48 + (149*Zeta[5])/20)/ep
 
resAn1[15] = 1/(4*ep^6) + (3*Pi^2)/(16*ep^4) + (163*Pi^4)/(1920*ep^2) - 
    (7*Zeta[3])/(4*ep^3) + (15269*Pi^6 + 2963520*Zeta[3]^2)/483840 - 
    (3*(35*Pi^2*Zeta[3] + 124*Zeta[5]))/(80*ep)
 
resAn1[16] = -1/12*1/ep^6 - (13*Pi^2)/(144*ep^4) - (79*Pi^4)/(1152*ep^2) + 
    (13*Zeta[3])/(12*ep^3) + (-72209*Pi^6 - 10221120*Zeta[3]^2)/1451520 + 
    (845*Pi^2*Zeta[3] + 3636*Zeta[5])/(720*ep)


==> anc/resAn2.m <==
resAn2[1] = -1/36*1/ep^6 - Pi^2/(48*ep^4) - (1657*Pi^4)/(51840*ep^2) - 
    (13*Zeta[3])/(36*ep^3) + (-42857*Pi^6 - 5832000*Zeta[3]^2)/1866240 + 
    (295*Pi^2*Zeta[3] - 29844*Zeta[5])/(2160*ep)
 
resAn2[2] = 1/(12*ep^6) + (13*Pi^2)/(144*ep^4) + (1073*Pi^4)/(17280*ep^2) - 
    Zeta[3]/(12*ep^3) + (70433*Pi^6 + 3931200*Zeta[3]^2)/1451520 + 
    (-625*Pi^2*Zeta[3] + 8604*Zeta[5])/(720*ep)
 
resAn2[3] = 1/(36*ep^6) + (11*Pi^2)/(144*ep^4) + (6553*Pi^4)/(51840*ep^2) - 
    (11*Zeta[3])/(36*ep^3) + (2086247*Pi^6 + 1632960*Zeta[3]^2)/13063680 + 
    (-1495*Pi^2*Zeta[3] - 14796*Zeta[5])/(2160*ep)
 
resAn2[4] = 1/(12*ep^6) + Pi^2/(16*ep^4) + (1817*Pi^4)/(17280*ep^2) + 
    (170869*Pi^6)/1451520 + (7*Zeta[3])/(4*ep^3) - (347*Zeta[3]^2)/24 + 
    ((5*Pi^2*Zeta[3])/144 + (549*Zeta[5])/20)/ep
 
resAn2[5] = -1/36*1/ep^6 - Pi^2/(48*ep^4) - (1657*Pi^4)/(51840*ep^2) - 
    (13*Zeta[3])/(36*ep^3) + (-42857*Pi^6 - 5832000*Zeta[3]^2)/1866240 + 
    (295*Pi^2*Zeta[3] - 29844*Zeta[5])/(2160*ep)
 
resAn2[6] = -1/12*1/ep^6 - (13*Pi^2)/(144*ep^4) - (2561*Pi^4)/(17280*ep^2) - 
    (35*Zeta[3])/(12*ep^3) + (-306353*Pi^6 - 30058560*Zeta[3]^2)/1451520 + 
    (-1235*Pi^2*Zeta[3] - 26604*Zeta[5])/(720*ep)
 
resAn2[7] = 1/(36*ep^6) + (7*Pi^2)/(144*ep^4) + (5329*Pi^4)/(51840*ep^2) + 
    (2606843*Pi^6)/13063680 + (55*Zeta[3])/(36*ep^3) + (353*Zeta[3]^2)/8 + 
    ((1171*Pi^2*Zeta[3])/432 + (1199*Zeta[5])/60)/ep
 
resAn2[8] = -1/12*1/ep^6 - (13*Pi^2)/(144*ep^4) - (2561*Pi^4)/(17280*ep^2) - 
    (35*Zeta[3])/(12*ep^3) + (-306353*Pi^6 - 30058560*Zeta[3]^2)/1451520 + 
    (-1235*Pi^2*Zeta[3] - 26604*Zeta[5])/(720*ep)
 
resAn2[9] = -1/12*1/ep^6 - (7*Pi^2)/(48*ep^4) - (2513*Pi^4)/(17280*ep^2) - 
    (4931*Pi^6)/41472 + (3*Zeta[3])/(4*ep^3) - (73*Zeta[3]^2)/24 + 
    ((205*Pi^2*Zeta[3])/144 + (81*Zeta[5])/20)/ep
 
resAn2[10] = -1/4*1/ep^6 - (3*Pi^2)/(16*ep^4) - (81*Pi^4)/(640*ep^2) - 
    (40469*Pi^6)/483840 - (5*Zeta[3])/(4*ep^3) + (167*Zeta[3]^2)/8 + 
    ((17*Pi^2*Zeta[3])/16 - (447*Zeta[5])/20)/ep
 
resAn2[11] = 1/(12*ep^6) + Pi^2/(16*ep^4) + (1817*Pi^4)/(17280*ep^2) + 
    (170869*Pi^6)/1451520 + (7*Zeta[3])/(4*ep^3) - (347*Zeta[3]^2)/24 + 
    ((5*Pi^2*Zeta[3])/144 + (549*Zeta[5])/20)/ep
 
resAn2[12] = 1/(4*ep^6) + (3*Pi^2)/(16*ep^4) + (323*Pi^4)/(1920*ep^2) + 
    (65669*Pi^6)/483840 + (17*Zeta[3])/(4*ep^3) - (95*Zeta[3]^2)/8 + 
    ((-13*Pi^2*Zeta[3])/16 + (987*Zeta[5])/20)/ep
 
resAn2[13] = 1/(12*ep^6) + (13*Pi^2)/(144*ep^4) + (1073*Pi^4)/(17280*ep^2) - 
    Zeta[3]/(12*ep^3) + (70433*Pi^6 + 3931200*Zeta[3]^2)/1451520 + 
    (-625*Pi^2*Zeta[3] + 8604*Zeta[5])/(720*ep)
 
resAn2[14] = 1/(4*ep^6) + (13*Pi^2)/(48*ep^4) + (331*Pi^4)/(1920*ep^2) - 
    (5*Zeta[3])/(4*ep^3) + (1997*Pi^6 + 72000*Zeta[3]^2)/23040 + 
    (-325*Pi^2*Zeta[3] - 756*Zeta[5])/(240*ep)
 
resAn2[15] = -1/12*1/ep^6 - (7*Pi^2)/(48*ep^4) - (2513*Pi^4)/(17280*ep^2) - 
    (4931*Pi^6)/41472 + (3*Zeta[3])/(4*ep^3) - (73*Zeta[3]^2)/24 + 
    ((205*Pi^2*Zeta[3])/144 + (81*Zeta[5])/20)/ep
 
resAn2[16] = -1/4*1/ep^6 - (3*Pi^2)/(16*ep^4) - (81*Pi^4)/(640*ep^2) - 
    (40469*Pi^6)/483840 - (5*Zeta[3])/(4*ep^3) + (167*Zeta[3]^2)/8 + 
    ((17*Pi^2*Zeta[3])/16 - (447*Zeta[5])/20)/ep


==> anc/resAn3.m <==
resAn3[1] = -1/36*1/ep^6 + (17*Pi^2)/(144*ep^4) + (3701*Pi^4)/(17280*ep^2) + 
    (367151*Pi^6)/4354560 + (149*Zeta[3])/(36*ep^3) - (11113*Zeta[3]^2)/72 + 
    ((-229*Pi^2*Zeta[3])/144 + (967*Zeta[5])/20)/ep
 
resAn3[2] = -1/4*1/ep^6 + (19*Pi^2)/(48*ep^4) + (199*Pi^4)/(640*ep^2) + 
    (12911*Pi^6)/483840 + (45*Zeta[3])/(4*ep^3) - (1057*Zeta[3]^2)/8 + 
    ((-167*Pi^2*Zeta[3])/48 + (903*Zeta[5])/20)/ep
 
resAn3[3] = 1/(4*ep^6) - (7*Pi^2)/(48*ep^4) - (397*Pi^4)/(1920*ep^2) - 
    (71867*Pi^6)/483840 - (27*Zeta[3])/(4*ep^3) + (409*Zeta[3]^2)/8 + 
    ((29*Pi^2*Zeta[3])/48 - (993*Zeta[5])/20)/ep
 
resAn3[4] = 1/(12*ep^6) - (35*Pi^2)/(144*ep^4) - (5743*Pi^4)/(17280*ep^2) - 
    (97*Zeta[3])/(12*ep^3) + (-43447*Pi^6 + 26241600*Zeta[3]^2)/161280 + 
    (7*(425*Pi^2*Zeta[3] - 10908*Zeta[5]))/(720*ep)
 
resAn3[5] = 1/(12*ep^6) - (35*Pi^2)/(144*ep^4) - (5743*Pi^4)/(17280*ep^2) - 
    (97*Zeta[3])/(12*ep^3) + (-43447*Pi^6 + 26241600*Zeta[3]^2)/161280 + 
    (7*(425*Pi^2*Zeta[3] - 10908*Zeta[5]))/(720*ep)
 
resAn3[6] = -1/36*1/ep^6 - (7*Pi^2)/(144*ep^4) - (191*Pi^4)/(3456*ep^2) + 
    (17*Zeta[3])/(36*ep^3) + (-236233*Pi^6 - 17478720*Zeta[3]^2)/4354560 + 
    (7*(85*Pi^2*Zeta[3] + 276*Zeta[5]))/(720*ep)
 
resAn3[7] = -1/4*1/ep^6 - (5*Pi^2)/(48*ep^4) - (29*Pi^4)/(1152*ep^2) + 
    (9*Zeta[3])/(4*ep^3) + (-151*Pi^6 - 326592*Zeta[3]^2)/32256 + 
    (3*(25*Pi^2*Zeta[3] + 164*Zeta[5]))/(80*ep)
 
resAn3[8] = 1/(36*ep^6) - (5*Pi^2)/(144*ep^4) - (1709*Pi^4)/(17280*ep^2) - 
    (637379*Pi^6)/4354560 - (83*Zeta[3])/(36*ep^3) + (3001*Zeta[3]^2)/72 + 
    ((127*Pi^2*Zeta[3])/144 - (2491*Zeta[5])/60)/ep
 
resAn3[9] = 1/(36*ep^6) - (5*Pi^2)/(144*ep^4) - (1709*Pi^4)/(17280*ep^2) - 
    (637379*Pi^6)/4354560 - (83*Zeta[3])/(36*ep^3) + (3001*Zeta[3]^2)/72 + 
    ((127*Pi^2*Zeta[3])/144 - (2491*Zeta[5])/60)/ep
 
resAn3[10] = -1/12*1/ep^6 + (23*Pi^2)/(144*ep^4) + (1661*Pi^4)/(5760*ep^2) + 
    (88013*Pi^6)/207360 + (79*Zeta[3])/(12*ep^3) - (2089*Zeta[3]^2)/24 + 
    ((-521*Pi^2*Zeta[3])/144 + (2551*Zeta[5])/20)/ep
 
resAn3[11] = 1/(4*ep^6) - (7*Pi^2)/(48*ep^4) - (397*Pi^4)/(1920*ep^2) - 
    (71867*Pi^6)/483840 - (27*Zeta[3])/(4*ep^3) + (409*Zeta[3]^2)/8 + 
    ((29*Pi^2*Zeta[3])/48 - (993*Zeta[5])/20)/ep
 
resAn3[12] = -1/12*1/ep^6 + (23*Pi^2)/(144*ep^4) + (1661*Pi^4)/(5760*ep^2) + 
    (88013*Pi^6)/207360 + (79*Zeta[3])/(12*ep^3) - (2089*Zeta[3]^2)/24 + 
    ((-521*Pi^2*Zeta[3])/144 + (2551*Zeta[5])/20)/ep
 
resAn3[13] = 1/(12*ep^6) + (13*Pi^2)/(144*ep^4) + (79*Pi^4)/(1152*ep^2) - 
    (13*Zeta[3])/(12*ep^3) + (72209*Pi^6 + 10221120*Zeta[3]^2)/1451520 + 
    (-845*Pi^2*Zeta[3] - 3636*Zeta[5])/(720*ep)
 
resAn3[14] = -1/12*1/ep^6 - Pi^2/(144*ep^4) + (203*Pi^4)/(3456*ep^2) + 
    (117571*Pi^6)/1451520 + (31*Zeta[3])/(12*ep^3) - (653*Zeta[3]^2)/24 + 
    ((119*Pi^2*Zeta[3])/144 + (471*Zeta[5])/20)/ep
 
resAn3[15] = -1/12*1/ep^6 - Pi^2/(144*ep^4) + (203*Pi^4)/(3456*ep^2) + 
    (117571*Pi^6)/1451520 + (31*Zeta[3])/(12*ep^3) - (653*Zeta[3]^2)/24 + 
    ((119*Pi^2*Zeta[3])/144 + (471*Zeta[5])/20)/ep
 
resAn3[16] = 1/(12*ep^6) + (13*Pi^2)/(144*ep^4) + (79*Pi^4)/(1152*ep^2) - 
    (13*Zeta[3])/(12*ep^3) + (72209*Pi^6 + 10221120*Zeta[3]^2)/1451520 + 
    (-845*Pi^2*Zeta[3] - 3636*Zeta[5])/(720*ep)


==> anc/resAn4.m <==
resAn4[1] = 1/(12*ep^6) + (7*Pi^2)/(48*ep^4) + (731*Pi^4)/(5760*ep^2) + 
    (21*Zeta[3])/(4*ep^3) + (469033*Pi^6 - 90901440*Zeta[3]^2)/1451520 + 
    (-2275*Pi^2*Zeta[3] + 33588*Zeta[5])/(240*ep)
 
resAn4[2] = -1/36*1/ep^6 - (11*Pi^2)/(144*ep^4) - (59*Pi^4)/(1920*ep^2) - 
    (1155757*Pi^6)/4354560 - (109*Zeta[3])/(36*ep^3) - (1009*Zeta[3]^2)/72 + 
    ((1153*Pi^2*Zeta[3])/144 - (5989*Zeta[5])/60)/ep
 
resAn4[3] = 1/(12*ep^6) + (13*Pi^2)/(144*ep^4) + (79*Pi^4)/(1152*ep^2) - 
    (13*Zeta[3])/(12*ep^3) + (72209*Pi^6 + 10221120*Zeta[3]^2)/1451520 + 
    (-845*Pi^2*Zeta[3] - 3636*Zeta[5])/(720*ep)
 
resAn4[4] = -1/12*1/ep^6 - Pi^2/(16*ep^4) - (29*Pi^4)/(384*ep^2) - 
    (17443*Pi^6)/207360 + Zeta[3]/(4*ep^3) + (25*Zeta[3]^2)/8 + 
    ((17*Pi^2*Zeta[3])/48 - (149*Zeta[5])/20)/ep
 
resAn4[5] = -1/12*1/ep^6 - Pi^2/(16*ep^4) - (29*Pi^4)/(384*ep^2) - 
    (17443*Pi^6)/207360 + Zeta[3]/(4*ep^3) + (25*Zeta[3]^2)/8 + 
    ((17*Pi^2*Zeta[3])/48 - (149*Zeta[5])/20)/ep
 
resAn4[6] = 1/(4*ep^6) + (3*Pi^2)/(16*ep^4) + (81*Pi^4)/(640*ep^2) + 
    (5*Zeta[3])/(4*ep^3) + (40469*Pi^6 - 10100160*Zeta[3]^2)/483840 + 
    (-85*Pi^2*Zeta[3] + 1788*Zeta[5])/(80*ep)
 
resAn4[7] = 1/(4*ep^6) + (3*Pi^2)/(16*ep^4) + (81*Pi^4)/(640*ep^2) + 
    (5*Zeta[3])/(4*ep^3) + (40469*Pi^6 - 10100160*Zeta[3]^2)/483840 + 
    (-85*Pi^2*Zeta[3] + 1788*Zeta[5])/(80*ep)
 
resAn4[8] = -1/4*1/ep^6 - (3*Pi^2)/(16*ep^4) - (163*Pi^4)/(1920*ep^2) + 
    (7*Zeta[3])/(4*ep^3) + (-15269*Pi^6 - 2963520*Zeta[3]^2)/483840 + 
    (3*(35*Pi^2*Zeta[3] + 124*Zeta[5]))/(80*ep)
 
resAn4[9] = 1/(36*ep^6) + Pi^2/(48*ep^4) + (1907*Pi^4)/(17280*ep^2) + 
    (135811*Pi^6)/622080 + (37*Zeta[3])/(36*ep^3) - (1799*Zeta[3]^2)/72 + 
    ((-9*Pi^2*Zeta[3])/16 + (2869*Zeta[5])/60)/ep
 
resAn4[10] = -1/12*1/ep^6 - (13*Pi^2)/(144*ep^4) - (1307*Pi^4)/(5760*ep^2) - 
    (521441*Pi^6)/1451520 - (47*Zeta[3])/(12*ep^3) + (2195*Zeta[3]^2)/24 + 
    ((613*Pi^2*Zeta[3])/144 - (2319*Zeta[5])/20)/ep
 
resAn4[11] = -1/4*1/ep^6 - (13*Pi^2)/(48*ep^4) - (57*Pi^4)/(640*ep^2) - 
    (57521*Pi^6)/483840 - (19*Zeta[3])/(4*ep^3) + (175*Zeta[3]^2)/8 + 
    ((83*Pi^2*Zeta[3])/16 - (1417*Zeta[5])/20)/ep
 
resAn4[12] = 1/(36*ep^6) + Pi^2/(48*ep^4) + (1907*Pi^4)/(17280*ep^2) + 
    (135811*Pi^6)/622080 + (37*Zeta[3])/(36*ep^3) - (1799*Zeta[3]^2)/72 + 
    ((-9*Pi^2*Zeta[3])/16 + (2869*Zeta[5])/60)/ep
 
resAn4[13] = -1/12*1/ep^6 - (13*Pi^2)/(144*ep^4) - (1307*Pi^4)/(5760*ep^2) - 
    (521441*Pi^6)/1451520 - (47*Zeta[3])/(12*ep^3) + (2195*Zeta[3]^2)/24 + 
    ((613*Pi^2*Zeta[3])/144 - (2319*Zeta[5])/20)/ep
 
resAn4[14] = -1/36*1/ep^6 - (7*Pi^2)/(144*ep^4) - (191*Pi^4)/(3456*ep^2) + 
    (17*Zeta[3])/(36*ep^3) + (-236233*Pi^6 - 17478720*Zeta[3]^2)/4354560 + 
    (7*(85*Pi^2*Zeta[3] + 276*Zeta[5]))/(720*ep)
 
resAn4[15] = 1/(12*ep^6) + (13*Pi^2)/(144*ep^4) + (79*Pi^4)/(1152*ep^2) - 
    (13*Zeta[3])/(12*ep^3) + (72209*Pi^6 + 10221120*Zeta[3]^2)/1451520 + 
    (-845*Pi^2*Zeta[3] - 3636*Zeta[5])/(720*ep)
 
resAn4[16] = 1/(12*ep^6) + (7*Pi^2)/(48*ep^4) + (731*Pi^4)/(5760*ep^2) + 
    (21*Zeta[3])/(4*ep^3) + (469033*Pi^6 - 90901440*Zeta[3]^2)/1451520 + 
    (-2275*Pi^2*Zeta[3] + 33588*Zeta[5])/(240*ep)


==> anc/resAn56.m <==
resAn56[1] = 11/(36*ep^6) - (43*Pi^2)/(144*ep^4) - (523*Pi^4)/(3456*ep^2) - 
    (1576517*Pi^6)/4354560 - (307*Zeta[3])/(36*ep^3) - (6193*Zeta[3]^2)/72 + 
    ((1483*Pi^2*Zeta[3])/144 - (3257*Zeta[5])/20)/ep
 
resAn56[3] = -1/6*1/ep^6 - (13*Pi^2)/(72*ep^4) - (79*Pi^4)/(576*ep^2) + 
    (13*Zeta[3])/(6*ep^3) + (-72209*Pi^6 - 10221120*Zeta[3]^2)/725760 + 
    (845*Pi^2*Zeta[3] + 3636*Zeta[5])/(360*ep)
 
resAn56[4] = -5/(4*ep^6) + Pi^2/(16*ep^4) + (47*Pi^4)/(128*ep^2) + 
    (71*Zeta[3])/(4*ep^3) + (134663*Pi^6 - 54008640*Zeta[3]^2)/483840 + 
    (5*Pi^2*Zeta[3] + 1668*Zeta[5])/(16*ep)
 
resAn56[5] = -1/4*1/ep^6 - (47*Pi^2)/(144*ep^4) - (4211*Pi^4)/(17280*ep^2) - 
    (70393*Pi^6)/483840 + (11*Zeta[3])/(12*ep^3) + (31*Zeta[3]^2)/8 + 
    (625*Pi^2*Zeta[3] - 2844*Zeta[5])/(240*ep)
 
resAn56[6] = 1/(18*ep^6) + (25*Pi^2)/(216*ep^4) + (409*Pi^4)/(2880*ep^2) + 
    (101887*Pi^6)/725760 - Zeta[3]/(2*ep^3) + (17*Zeta[3]^2)/12 + 
    ((-95*Pi^2*Zeta[3])/72 - (7*Zeta[5])/10)/ep
 
resAn56[7] = 1/(6*ep^6) + Pi^2/(24*ep^4) - (29*Pi^4)/(576*ep^2) - 
    (57653*Pi^6)/725760 - (4*Zeta[3])/ep^3 + (157*Zeta[3]^2)/4 + 
    ((-17*Pi^2*Zeta[3])/12 - (158*Zeta[5])/5)/ep
 
resAn56[11] = -1/18*1/ep^6 + (7*Pi^2)/(216*ep^4) + (383*Pi^4)/(2880*ep^2) + 
    (549131*Pi^6)/2177280 + (55*Zeta[3])/(18*ep^3) - (1601*Zeta[3]^2)/36 + 
    ((-43*Pi^2*Zeta[3])/72 + (1871*Zeta[5])/30)/ep
 
resAn56[12] = 1/(36*ep^6) + (7*Pi^2)/(144*ep^4) + (191*Pi^4)/(3456*ep^2) + 
    (236233*Pi^6)/4354560 - (17*Zeta[3])/(36*ep^3) + (289*Zeta[3]^2)/72 + 
    ((-119*Pi^2*Zeta[3])/144 - (161*Zeta[5])/60)/ep
 
resAn56[14] = 1/(36*ep^6) + (25*Pi^2)/(432*ep^4) + (1363*Pi^4)/(17280*ep^2) + 
    (81409*Pi^6)/870912 - Zeta[3]/(12*ep^3) - (29*Zeta[3]^2)/24 + 
    ((-25*Pi^2*Zeta[3])/144 + (29*Zeta[5])/60)/ep
 
resAn56[15] = -1/6*1/ep^6 - (17*Pi^2)/(72*ep^4) - (1849*Pi^4)/(8640*ep^2) + 
    (11*Zeta[3])/(6*ep^3) - (11*(3709*Pi^6 + 221760*Zeta[3]^2))/241920 + 
    (935*Pi^2*Zeta[3] + 3276*Zeta[5])/(360*ep)
 
resAn56[16] = -1/3*1/ep^6 - (13*Pi^2)/(36*ep^4) - (97*Pi^4)/(480*ep^2) - 
    (24377*Pi^6)/362880 + (7*Zeta[3])/(3*ep^3) - (97*Zeta[3]^2)/6 + 
    ((139*Pi^2*Zeta[3])/36 - (49*Zeta[5])/5)/ep
 
resAn56[17] = 1/(4*ep^6) + (13*Pi^2)/(48*ep^4) + (331*Pi^4)/(1920*ep^2) - 
    (5*Zeta[3])/(4*ep^3) + (1997*Pi^6 + 72000*Zeta[3]^2)/23040 + 
    (-325*Pi^2*Zeta[3] - 756*Zeta[5])/(240*ep)
 
resAn56[19] = -3/(4*ep^6) - Pi^2/(16*ep^4) + (77*Pi^4)/(640*ep^2) + 
    (33*Zeta[3])/(4*ep^3) + (5233*Pi^6 - 2439360*Zeta[3]^2)/53760 + 
    (55*Pi^2*Zeta[3] + 3276*Zeta[5])/(80*ep)
 
resAn56[20] = 1/(9*ep^6) + (25*Pi^2)/(108*ep^4) + (409*Pi^4)/(1440*ep^2) + 
    (101887*Pi^6)/362880 - Zeta[3]/ep^3 + (17*Zeta[3]^2)/6 + 
    ((-95*Pi^2*Zeta[3])/36 - (7*Zeta[5])/5)/ep
 
resAn56[21] = 1/(18*ep^6) + (25*Pi^2)/(216*ep^4) + (1283*Pi^4)/(8640*ep^2) - 
    (5*Zeta[3])/(6*ep^3) + (5*(13661*Pi^6 + 544320*Zeta[3]^2))/435456 + 
    (-625*Pi^2*Zeta[3] - 1812*Zeta[5])/(360*ep)
 
resAn56[22] = -1/12*1/ep^6 - (13*Pi^2)/(144*ep^4) - (79*Pi^4)/(1152*ep^2) + 
    (13*Zeta[3])/(12*ep^3) + (-72209*Pi^6 - 10221120*Zeta[3]^2)/1451520 + 
    (845*Pi^2*Zeta[3] + 3636*Zeta[5])/(720*ep)
 
resAn56[23] = -1/3*1/ep^6 - (13*Pi^2)/(36*ep^4) - (79*Pi^4)/(288*ep^2) - 
    (72209*Pi^6)/362880 + (13*Zeta[3])/(3*ep^3) - (169*Zeta[3]^2)/6 + 
    ((169*Pi^2*Zeta[3])/36 + (101*Zeta[5])/5)/ep
 
resAn56[24] = -1/6*1/ep^6 - (13*Pi^2)/(72*ep^4) - (79*Pi^4)/(576*ep^2) + 
    (13*Zeta[3])/(6*ep^3) + (-72209*Pi^6 - 10221120*Zeta[3]^2)/725760 + 
    (845*Pi^2*Zeta[3] + 3636*Zeta[5])/(360*ep)
 
resAn56[26] = 1/(4*ep^6) + (5*Pi^2)/(48*ep^4) + (29*Pi^4)/(1152*ep^2) + 
    (151*Pi^6)/32256 - (17*Zeta[3])/(4*ep^3) + (289*Zeta[3]^2)/8 + 
    ((-85*Pi^2*Zeta[3])/48 - (483*Zeta[5])/20)/ep
 
resAn56[27] = -2/ep^6 + Pi^2/(3*ep^4) + Pi^4/(16*ep^2) - (107*Pi^6)/1512 + 
    (19*Zeta[3])/ep^3 - 106*Zeta[3]^2 + 
    ((-47*Pi^2*Zeta[3])/12 + (141*Zeta[5])/5)/ep
 
resAn56[28] = ep^(-6) + (5*Pi^2)/(12*ep^4) + (29*Pi^4)/(288*ep^2) + 
    (151*Pi^6)/8064 - (9*Zeta[3])/ep^3 + (81*Zeta[3]^2)/2 + 
    ((-15*Pi^2*Zeta[3])/4 - (123*Zeta[5])/5)/ep
 
resAn56[29] = 1/(3*ep^6) + Pi^2/(6*ep^4) + (29*Pi^4)/(288*ep^2) + 
    (1007*Pi^6)/11340 - (9*Zeta[3])/(2*ep^3) + 33*Zeta[3]^2 + 
    ((-17*Pi^2*Zeta[3])/8 - (167*Zeta[5])/10)/ep
 
resAn56[30] = -1/6*1/ep^6 - (17*Pi^2)/(72*ep^4) - (1849*Pi^4)/(8640*ep^2) + 
    (11*Zeta[3])/(6*ep^3) - (11*(3709*Pi^6 + 221760*Zeta[3]^2))/241920 + 
    (935*Pi^2*Zeta[3] + 3276*Zeta[5])/(360*ep)
 
resAn56[31] = -1/6*1/ep^6 - (17*Pi^2)/(72*ep^4) - (1849*Pi^4)/(8640*ep^2) - 
    (40799*Pi^6)/241920 + (11*Zeta[3])/(6*ep^3) - (121*Zeta[3]^2)/12 + 
    ((187*Pi^2*Zeta[3])/72 + (91*Zeta[5])/10)/ep
 
resAn56[32] = ep^(-6) + (5*Pi^2)/(12*ep^4) + (29*Pi^4)/(288*ep^2) + 
    (151*Pi^6)/8064 - (9*Zeta[3])/ep^3 + (81*Zeta[3]^2)/2 + 
    ((-15*Pi^2*Zeta[3])/4 - (123*Zeta[5])/5)/ep
 
resAn56[33] = 1/(2*ep^6) + (5*Pi^2)/(24*ep^4) + (29*Pi^4)/(576*ep^2) + 
    (151*Pi^6)/16128 - (17*Zeta[3])/(2*ep^3) + (289*Zeta[3]^2)/4 + 
    ((-85*Pi^2*Zeta[3])/24 - (483*Zeta[5])/10)/ep
 
resAn56[34] = -3/(2*ep^6) + (3*Pi^2)/(8*ep^4) + (17*Pi^4)/(64*ep^2) + 
    (9439*Pi^6)/80640 + (39*Zeta[3])/(2*ep^3) - (507*Zeta[3]^2)/4 + 
    ((-39*Pi^2*Zeta[3])/8 + (909*Zeta[5])/10)/ep
 
resAn56[35] = -1/12*1/ep^6 + (13*Pi^2)/(432*ep^4) + (263*Pi^4)/(17280*ep^2) - 
    (25567*Pi^6)/483840 + (89*Zeta[3])/(36*ep^3) - (3163*Zeta[3]^2)/72 + 
    ((-157*Pi^2*Zeta[3])/144 + (433*Zeta[5])/60)/ep
 
resAn56[36] = -1/6*1/ep^6 + Pi^2/(24*ep^4) + (71*Pi^4)/(960*ep^2) + 
    (11539*Pi^6)/145152 + (29*Zeta[3])/(6*ep^3) - (841*Zeta[3]^2)/12 + 
    ((-29*Pi^2*Zeta[3])/24 + (421*Zeta[5])/10)/ep
 
resAn56[38] = -1/9*1/ep^6 + Pi^2/(108*ep^4) - (137*Pi^4)/(1440*ep^2) - 
    (59039*Pi^6)/217728 + (13*Zeta[3])/(9*ep^3) - (341*Zeta[3]^2)/18 + 
    ((-19*Pi^2*Zeta[3])/36 - (203*Zeta[5])/5)/ep
 
resAn56[40] = 1/(36*ep^6) + (11*Pi^2)/(144*ep^4) + (721*Pi^4)/(5760*ep^2) - 
    (11*Zeta[3])/(36*ep^3) + (708493*Pi^6 + 7318080*Zeta[3]^2)/4354560 + 
    (-605*Pi^2*Zeta[3] - 1092*Zeta[5])/(720*ep)
 
resAn56[41] = 1/(2*ep^6) + (5*Pi^2)/(24*ep^4) + (29*Pi^4)/(576*ep^2) + 
    (151*Pi^6)/16128 - (9*Zeta[3])/(2*ep^3) + (81*Zeta[3]^2)/4 + 
    ((-15*Pi^2*Zeta[3])/8 - (123*Zeta[5])/10)/ep


==> anc/resAn7.m <==
resAn7[1] = 1/(36*ep^6) + (13*Pi^2)/(432*ep^4) + (11*Pi^4)/(17280*ep^2) + 
    (2267*Pi^6)/1451520 - (7*Zeta[3])/(12*ep^3) + (275*Zeta[3]^2)/24 + 
    ((-155*Pi^2*Zeta[3])/144 + (739*Zeta[5])/60)/ep
 
resAn7[2] = -1/36*1/ep^6 - Pi^2/(432*ep^4) + (589*Pi^4)/(17280*ep^2) + 
    (460883*Pi^6)/4354560 + (3*Zeta[3])/(4*ep^3) - (67*Zeta[3]^2)/24 + 
    ((41*Pi^2*Zeta[3])/144 + (417*Zeta[5])/20)/ep
 
resAn7[3] = -1/12*1/ep^6 - (5*Pi^2)/(144*ep^4) + (1007*Pi^4)/(17280*ep^2) + 
    (34957*Pi^6)/483840 + (17*Zeta[3])/(12*ep^3) - (241*Zeta[3]^2)/24 + 
    ((181*Pi^2*Zeta[3])/144 + (201*Zeta[5])/20)/ep
 
resAn7[4] = -1/36*1/ep^6 - Pi^2/(432*ep^4) + (589*Pi^4)/(17280*ep^2) + 
    (460883*Pi^6)/4354560 + (3*Zeta[3])/(4*ep^3) - (67*Zeta[3]^2)/24 + 
    ((41*Pi^2*Zeta[3])/144 + (417*Zeta[5])/20)/ep
 
resAn7[5] = 1/(12*ep^6) + Pi^2/(144*ep^4) - (589*Pi^4)/(5760*ep^2) - 
    (16253*Pi^6)/96768 - (19*Zeta[3])/(12*ep^3) + (73*Zeta[3]^2)/24 + 
    ((-115*Pi^2*Zeta[3])/144 - (731*Zeta[5])/20)/ep
 
resAn7[6] = 1/(4*ep^6) + (5*Pi^2)/(48*ep^4) + (29*Pi^4)/(1152*ep^2) - 
    (9*Zeta[3])/(4*ep^3) + (151*Pi^6 + 326592*Zeta[3]^2)/32256 - 
    (3*(25*Pi^2*Zeta[3] + 164*Zeta[5]))/(80*ep)
 
resAn7[7] = -1/12*1/ep^6 - (5*Pi^2)/(144*ep^4) + (1007*Pi^4)/(17280*ep^2) + 
    (34957*Pi^6)/483840 + (17*Zeta[3])/(12*ep^3) - (241*Zeta[3]^2)/24 + 
    ((181*Pi^2*Zeta[3])/144 + (201*Zeta[5])/20)/ep
 
resAn7[8] = -1/4*1/ep^6 - Pi^2/(48*ep^4) + (77*Pi^4)/(1920*ep^2) + 
    (11*Zeta[3])/(4*ep^3) + (5233*Pi^6 - 2439360*Zeta[3]^2)/161280 + 
    (55*Pi^2*Zeta[3] + 3276*Zeta[5])/(240*ep)
 
resAn7[9] = -1/4*1/ep^6 - Pi^2/(48*ep^4) + (77*Pi^4)/(1920*ep^2) + 
    (11*Zeta[3])/(4*ep^3) + (5233*Pi^6 - 2439360*Zeta[3]^2)/161280 + 
    (55*Pi^2*Zeta[3] + 3276*Zeta[5])/(240*ep)
 
resAn7[10] = 1/(4*ep^6) + Pi^2/(48*ep^4) - (77*Pi^4)/(1920*ep^2) - 
    (11*Zeta[3])/(4*ep^3) + (-5233*Pi^6 + 2439360*Zeta[3]^2)/161280 + 
    (-55*Pi^2*Zeta[3] - 3276*Zeta[5])/(240*ep)
 
resAn7[11] = -1/12*1/ep^6 - (13*Pi^2)/(144*ep^4) - (79*Pi^4)/(1152*ep^2) + 
    (13*Zeta[3])/(12*ep^3) + (-72209*Pi^6 - 10221120*Zeta[3]^2)/1451520 + 
    (845*Pi^2*Zeta[3] + 3636*Zeta[5])/(720*ep)
 
resAn7[12] = 1/(12*ep^6) + (5*Pi^2)/(144*ep^4) + (29*Pi^4)/(3456*ep^2) - 
    (17*Zeta[3])/(12*ep^3) + (151*Pi^6 + 1165248*Zeta[3]^2)/96768 + 
    (-425*Pi^2*Zeta[3] - 5796*Zeta[5])/(720*ep)
 
resAn7[13] = 1/(12*ep^6) + Pi^2/(144*ep^4) - (589*Pi^4)/(5760*ep^2) - 
    (16253*Pi^6)/96768 - (19*Zeta[3])/(12*ep^3) + (73*Zeta[3]^2)/24 + 
    ((-115*Pi^2*Zeta[3])/144 - (731*Zeta[5])/20)/ep
 
resAn7[14] = 1/(36*ep^6) + (25*Pi^2)/(432*ep^4) + (1283*Pi^4)/(17280*ep^2) - 
    (5*Zeta[3])/(12*ep^3) + (5*(13661*Pi^6 + 544320*Zeta[3]^2))/870912 + 
    (-625*Pi^2*Zeta[3] - 1812*Zeta[5])/(720*ep)
 
resAn7[15] = -1/12*1/ep^6 - (13*Pi^2)/(144*ep^4) - (79*Pi^4)/(1152*ep^2) + 
    (13*Zeta[3])/(12*ep^3) + (-72209*Pi^6 - 10221120*Zeta[3]^2)/1451520 + 
    (845*Pi^2*Zeta[3] + 3636*Zeta[5])/(720*ep)
 
resAn7[16] = 1/(12*ep^6) + (5*Pi^2)/(144*ep^4) + (29*Pi^4)/(3456*ep^2) - 
    (17*Zeta[3])/(12*ep^3) + (151*Pi^6 + 1165248*Zeta[3]^2)/96768 + 
    (-425*Pi^2*Zeta[3] - 5796*Zeta[5])/(720*ep)


==> anc/resAn8.m <==
resAn8[1] = 1/(4*ep^6) - (115*Pi^2)/(432*ep^4) - (3149*Pi^4)/(17280*ep^2) - 
    (516863*Pi^6)/4354560 - (305*Zeta[3])/(36*ep^3) + (9817*Zeta[3]^2)/72 + 
    ((1273*Pi^2*Zeta[3])/144 - (6569*Zeta[5])/60)/ep
 
resAn8[2] = -3/(4*ep^6) + (11*Pi^2)/(16*ep^4) + (197*Pi^4)/(640*ep^2) + 
    (75*Zeta[3])/(4*ep^3) + (7837*Pi^6 - 12600000*Zeta[3]^2)/53760 + 
    (-1375*Pi^2*Zeta[3] + 14436*Zeta[5])/(80*ep)
 
resAn8[3] = 1/(4*ep^6) - (13*Pi^2)/(144*ep^4) - (3157*Pi^4)/(17280*ep^2) - 
    (36833*Pi^6)/161280 - (65*Zeta[3])/(12*ep^3) + (377*Zeta[3]^2)/8 + 
    ((23*Pi^2*Zeta[3])/16 - (1433*Zeta[5])/20)/ep
 
resAn8[4] = -1/6*1/ep^6 + Pi^2/(24*ep^4) + (71*Pi^4)/(960*ep^2) + 
    (11539*Pi^6)/145152 + (29*Zeta[3])/(6*ep^3) - (841*Zeta[3]^2)/12 + 
    ((-29*Pi^2*Zeta[3])/24 + (421*Zeta[5])/10)/ep
 
resAn8[5] = 1/(2*ep^6) - (29*Pi^2)/(72*ep^4) - (1013*Pi^4)/(8640*ep^2) + 
    (2533*Pi^6)/26880 - (73*Zeta[3])/(6*ep^3) + (681*Zeta[3]^2)/4 + 
    ((253*Pi^2*Zeta[3])/24 - (673*Zeta[5])/10)/ep
 
resAn8[6] = 1/(2*ep^6) + (5*Pi^2)/(24*ep^4) + (29*Pi^4)/(576*ep^2) - 
    (9*Zeta[3])/(2*ep^3) + (151*Pi^6 + 326592*Zeta[3]^2)/16128 - 
    (3*(25*Pi^2*Zeta[3] + 164*Zeta[5]))/(40*ep)
 
resAn8[7] = -3/(4*ep^6) + (11*Pi^2)/(16*ep^4) + (197*Pi^4)/(640*ep^2) + 
    (75*Zeta[3])/(4*ep^3) + (7837*Pi^6 - 12600000*Zeta[3]^2)/53760 + 
    (-1375*Pi^2*Zeta[3] + 14436*Zeta[5])/(80*ep)
 
resAn8[8] = -3/(4*ep^6) - Pi^2/(16*ep^4) + (77*Pi^4)/(640*ep^2) + 
    (33*Zeta[3])/(4*ep^3) + (5233*Pi^6 - 2439360*Zeta[3]^2)/53760 + 
    (55*Pi^2*Zeta[3] + 3276*Zeta[5])/(80*ep)
 
resAn8[9] = 1/(2*ep^6) + (5*Pi^2)/(24*ep^4) + (29*Pi^4)/(576*ep^2) - 
    (9*Zeta[3])/(2*ep^3) + (151*Pi^6 + 326592*Zeta[3]^2)/16128 - 
    (3*(25*Pi^2*Zeta[3] + 164*Zeta[5]))/(40*ep)
 
resAn8[10] = 1/(18*ep^6) + (25*Pi^2)/(216*ep^4) + (1283*Pi^4)/(8640*ep^2) - 
    (5*Zeta[3])/(6*ep^3) + (5*(13661*Pi^6 + 544320*Zeta[3]^2))/435456 + 
    (-625*Pi^2*Zeta[3] - 1812*Zeta[5])/(360*ep)
 
resAn8[11] = -1/6*1/ep^6 - (17*Pi^2)/(72*ep^4) - (1849*Pi^4)/(8640*ep^2) + 
    (11*Zeta[3])/(6*ep^3) - (11*(3709*Pi^6 + 221760*Zeta[3]^2))/241920 + 
    (935*Pi^2*Zeta[3] + 3276*Zeta[5])/(360*ep)
 
resAn8[12] = -3/(2*ep^6) + (3*Pi^2)/(8*ep^4) + (17*Pi^4)/(64*ep^2) + 
    (39*Zeta[3])/(2*ep^3) + (9439*Pi^6 - 10221120*Zeta[3]^2)/80640 - 
    (3*(65*Pi^2*Zeta[3] - 1212*Zeta[5]))/(40*ep)
 
resAn8[13] = 1/(4*ep^6) - (13*Pi^2)/(144*ep^4) - (3157*Pi^4)/(17280*ep^2) - 
    (36833*Pi^6)/161280 - (65*Zeta[3])/(12*ep^3) + (377*Zeta[3]^2)/8 + 
    ((23*Pi^2*Zeta[3])/16 - (1433*Zeta[5])/20)/ep
 
resAn8[14] = -3/(2*ep^6) + (3*Pi^2)/(8*ep^4) + (17*Pi^4)/(64*ep^2) + 
    (39*Zeta[3])/(2*ep^3) + (9439*Pi^6 - 10221120*Zeta[3]^2)/80640 - 
    (3*(65*Pi^2*Zeta[3] - 1212*Zeta[5]))/(40*ep)
 
resAn8[15] = 1/(2*ep^6) - (29*Pi^2)/(72*ep^4) - (1013*Pi^4)/(8640*ep^2) + 
    (2533*Pi^6)/26880 - (73*Zeta[3])/(6*ep^3) + (681*Zeta[3]^2)/4 + 
    ((253*Pi^2*Zeta[3])/24 - (673*Zeta[5])/10)/ep
 
resAn8[16] = -1/6*1/ep^6 + Pi^2/(24*ep^4) + (71*Pi^4)/(960*ep^2) + 
    (11539*Pi^6)/145152 + (29*Zeta[3])/(6*ep^3) - (841*Zeta[3]^2)/12 + 
    ((-29*Pi^2*Zeta[3])/24 + (421*Zeta[5])/10)/ep
 
resAn8[17] = -3/(4*ep^6) - Pi^2/(16*ep^4) + (77*Pi^4)/(640*ep^2) + 
    (33*Zeta[3])/(4*ep^3) + (5233*Pi^6 - 2439360*Zeta[3]^2)/53760 + 
    (55*Pi^2*Zeta[3] + 3276*Zeta[5])/(80*ep)
 
resAn8[18] = -1/12*1/ep^6 + (13*Pi^2)/(432*ep^4) + (263*Pi^4)/(17280*ep^2) - 
    (25567*Pi^6)/483840 + (89*Zeta[3])/(36*ep^3) - (3163*Zeta[3]^2)/72 + 
    ((-157*Pi^2*Zeta[3])/144 + (433*Zeta[5])/60)/ep
 
resAn8[19] = 1/(9*ep^6) + (25*Pi^2)/(108*ep^4) + (1283*Pi^4)/(4320*ep^2) - 
    (5*Zeta[3])/(3*ep^3) + (5*(13661*Pi^6 + 544320*Zeta[3]^2))/217728 + 
    (-625*Pi^2*Zeta[3] - 1812*Zeta[5])/(180*ep)
 
resAn8[20] = 1/(18*ep^6) + (25*Pi^2)/(216*ep^4) + (1283*Pi^4)/(8640*ep^2) - 
    (5*Zeta[3])/(6*ep^3) + (5*(13661*Pi^6 + 544320*Zeta[3]^2))/435456 + 
    (-625*Pi^2*Zeta[3] - 1812*Zeta[5])/(360*ep)
 
resAn8[21] = -1/3*1/ep^6 - (13*Pi^2)/(36*ep^4) - (79*Pi^4)/(288*ep^2) + 
    (13*Zeta[3])/(3*ep^3) + (-72209*Pi^6 - 10221120*Zeta[3]^2)/362880 + 
    (845*Pi^2*Zeta[3] + 3636*Zeta[5])/(180*ep)
 
resAn8[22] = -1/12*1/ep^6 - (13*Pi^2)/(144*ep^4) - (79*Pi^4)/(1152*ep^2) + 
    (13*Zeta[3])/(12*ep^3) + (-72209*Pi^6 - 10221120*Zeta[3]^2)/1451520 + 
    (845*Pi^2*Zeta[3] + 3636*Zeta[5])/(720*ep)
 
resAn8[23] = -1/12*1/ep^6 - (13*Pi^2)/(144*ep^4) - (79*Pi^4)/(1152*ep^2) + 
    (13*Zeta[3])/(12*ep^3) + (-72209*Pi^6 - 10221120*Zeta[3]^2)/1451520 + 
    (845*Pi^2*Zeta[3] + 3636*Zeta[5])/(720*ep)
 
resAn8[24] = -1/6*1/ep^6 - (17*Pi^2)/(72*ep^4) - (1849*Pi^4)/(8640*ep^2) + 
    (11*Zeta[3])/(6*ep^3) - (11*(3709*Pi^6 + 221760*Zeta[3]^2))/241920 + 
    (935*Pi^2*Zeta[3] + 3276*Zeta[5])/(360*ep)
 
resAn8[25] = -1/6*1/ep^6 - (17*Pi^2)/(72*ep^4) - (1849*Pi^4)/(8640*ep^2) + 
    (11*Zeta[3])/(6*ep^3) - (11*(3709*Pi^6 + 221760*Zeta[3]^2))/241920 + 
    (935*Pi^2*Zeta[3] + 3276*Zeta[5])/(360*ep)
 
resAn8[26] = 1/(4*ep^6) + (5*Pi^2)/(48*ep^4) + (29*Pi^4)/(1152*ep^2) - 
    (17*Zeta[3])/(4*ep^3) + (151*Pi^6 + 1165248*Zeta[3]^2)/32256 + 
    (-425*Pi^2*Zeta[3] - 5796*Zeta[5])/(240*ep)
 
resAn8[27] = -1/6*1/ep^6 - (17*Pi^2)/(72*ep^4) - (1849*Pi^4)/(8640*ep^2) + 
    (11*Zeta[3])/(6*ep^3) - (11*(3709*Pi^6 + 221760*Zeta[3]^2))/241920 + 
    (935*Pi^2*Zeta[3] + 3276*Zeta[5])/(360*ep)
 
resAn8[28] = -1/12*1/ep^6 + (13*Pi^2)/(432*ep^4) + (263*Pi^4)/(17280*ep^2) - 
    (25567*Pi^6)/483840 + (89*Zeta[3])/(36*ep^3) - (3163*Zeta[3]^2)/72 + 
    ((-157*Pi^2*Zeta[3])/144 + (433*Zeta[5])/60)/ep
 
resAn8[29] = 1/(36*ep^6) + (11*Pi^2)/(144*ep^4) + (721*Pi^4)/(5760*ep^2) - 
    (11*Zeta[3])/(36*ep^3) + (708493*Pi^6 + 7318080*Zeta[3]^2)/4354560 + 
    (-605*Pi^2*Zeta[3] - 1092*Zeta[5])/(720*ep)
 
resAn8[30] = 1/(2*ep^6) + (5*Pi^2)/(24*ep^4) + (29*Pi^4)/(576*ep^2) - 
    (17*Zeta[3])/(2*ep^3) + (151*Pi^6 + 1165248*Zeta[3]^2)/16128 + 
    (-425*Pi^2*Zeta[3] - 5796*Zeta[5])/(120*ep)
 
resAn8[31] = 1/(2*ep^6) + (5*Pi^2)/(24*ep^4) + (29*Pi^4)/(576*ep^2) - 
    (17*Zeta[3])/(2*ep^3) + (151*Pi^6 + 1165248*Zeta[3]^2)/16128 + 
    (-425*Pi^2*Zeta[3] - 5796*Zeta[5])/(120*ep)
 
resAn8[32] = 1/(4*ep^6) + (13*Pi^2)/(48*ep^4) + (331*Pi^4)/(1920*ep^2) - 
    (5*Zeta[3])/(4*ep^3) + (1997*Pi^6 + 72000*Zeta[3]^2)/23040 + 
    (-325*Pi^2*Zeta[3] - 756*Zeta[5])/(240*ep)
 
resAn8[33] = -1/3*1/ep^6 - (13*Pi^2)/(36*ep^4) - (79*Pi^4)/(288*ep^2) + 
    (13*Zeta[3])/(3*ep^3) + (-72209*Pi^6 - 10221120*Zeta[3]^2)/362880 + 
    (845*Pi^2*Zeta[3] + 3636*Zeta[5])/(180*ep)
 
resAn8[34] = ep^(-6) + (5*Pi^2)/(12*ep^4) + (29*Pi^4)/(288*ep^2) - 
    (9*Zeta[3])/ep^3 + (151*Pi^6 + 326592*Zeta[3]^2)/8064 - 
    (3*(25*Pi^2*Zeta[3] + 164*Zeta[5]))/(20*ep)
 
resAn8[35] = 1/(4*ep^6) + (5*Pi^2)/(48*ep^4) + (29*Pi^4)/(1152*ep^2) - 
    (17*Zeta[3])/(4*ep^3) + (151*Pi^6 + 1165248*Zeta[3]^2)/32256 + 
    (-425*Pi^2*Zeta[3] - 5796*Zeta[5])/(240*ep)
 
resAn8[36] = 9/(4*ep^6) - (21*Pi^2)/(16*ep^4) - (311*Pi^4)/(640*ep^2) - 
    (135*Zeta[3])/(4*ep^3) + (-6347*Pi^6 + 13608000*Zeta[3]^2)/53760 + 
    (9*(175*Pi^2*Zeta[3] - 1812*Zeta[5]))/(80*ep)


==> anc/scalings.m <==
scls[1] = {y^(-3*ep), 1, y^(-ep), y^(-2*ep), y^(-4*ep), y^(-5*ep), y^(-2*ep), 
    y^(-ep), y^(-2*ep), y^(-6*ep), y^(-3*ep), y^(-3*ep), y^(-3*ep), 
    y^(-4*ep), y^(-4*ep), y^(-5*ep)}
 
scls[2] = {y^(-3*ep), y^(-4*ep), y^(-6*ep), y^(-2*ep), y^(-3*ep), y^(-ep), 1, 
    y^(-ep), y^(-5*ep), y^(-3*ep), y^(-2*ep), y^(-2*ep), y^(-4*ep), 
    y^(-4*ep), y^(-5*ep), y^(-3*ep)}
 
scls[3] = {1, y^(-2*ep), y^(-3*ep), y^(-ep), y^(-ep), y^(-6*ep), y^(-4*ep), 
    y^(-3*ep), y^(-3*ep), y^(-2*ep), y^(-3*ep), y^(-2*ep), y^(-5*ep), 
    y^(-4*ep), y^(-4*ep), y^(-5*ep)}
 
scls[4] = {y^(-ep), 1, y^(-5*ep), y^(-4*ep), y^(-4*ep), y^(-3*ep), y^(-3*ep), 
    y^(-4*ep), y^(-3*ep), y^(-2*ep), y^(-2*ep), y^(-3*ep), y^(-2*ep), 
    y^(-6*ep), y^(-5*ep), y^(-ep)}
 
scls[7] = {1, y^(-3*ep), y^(-ep), y^(-3*ep), y^(-2*ep), y^(-4*ep), y^(-ep), 
    y^(-3*ep), y^(-3*ep), y^(-2*ep), y^(-5*ep), y^(-4*ep), y^(-2*ep), 
    y^(-6*ep), y^(-5*ep), y^(-4*ep)}
 
scls[8] = {1, y^(-ep), y^(-2*ep), y^(-3*ep), y^(-2*ep), y^(-4*ep), y^(-ep), 
    y^(-3*ep), y^(-4*ep), y^(-6*ep), y^(-5*ep), y^(-3*ep), y^(-2*ep), 
    y^(-3*ep), y^(-2*ep), y^(-3*ep), y^(-3*ep), y^(-3*ep), y^(-6*ep), 
    y^(-6*ep), y^(-5*ep), y^(-5*ep), y^(-5*ep), y^(-5*ep), y^(-5*ep), 
    y^(-4*ep), y^(-5*ep), y^(-3*ep), y^(-6*ep), y^(-4*ep), y^(-4*ep), 
    y^(-4*ep), y^(-5*ep), y^(-4*ep), y^(-4*ep), y^(-2*ep)}
 
scls[56] = {1, y^(-3*ep), y^(-5*ep), y^(-3*ep), y^(-5*ep), y^(-6*ep), 
    y^(-4*ep), y^(-ep), y^(-2*ep), y^(-2*ep), y^(-3*ep), y^(-6*ep), 
    y^(-2*ep), y^(-6*ep), y^(-5*ep), y^(-5*ep), y^(-4*ep), y^(-2*ep), 
    y^(-3*ep), y^(-6*ep), y^(-6*ep), y^(-5*ep), y^(-5*ep), y^(-5*ep), 
    y^(-ep), y^(-4*ep), y^(-3*ep), y^(-4*ep), y^(-4*ep), y^(-5*ep), 
    y^(-5*ep), y^(-4*ep), y^(-4*ep), y^(-3*ep), y^(-3*ep), y^(-3*ep), 
    y^(-4*ep), y^(-3*ep), y^(-2*ep), y^(-6*ep), y^(-4*ep)}

